A Rotational/Roto-translational Constraint Method for Condensed Matter

In condensed matter physics, particularly in perovskite materials, the rotational motion of molecules and ions is associated with important issues such as ion conduction mechanism. Constrained Molecular Dynamics (MD) simulations offer a means to separate translational, vibrational, and rotational motions, enabling the independent study of their effects. In this study, we introduce a rotational and roto-translational constraint algorithm based on the Velocity Verlet integrator, which has been implemented into a homebrew version of the CP2K package. The MD results show that our program can selectively constrain the molecules and ions in the system and support long-time MD runs. The algorithm can help the future study of important rotation related dynamic problems in condensed matter systems.

==> anc/SI/SI.tex <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% This is a (brief) model paper using the achemso class
%% The document class accepts keyval options, which should include
%% the target journal and optionally the manuscript type.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\documentclass[ journal=jctcce,manuscript=article]{achemso}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional packages needed here.  Only include packages
%% which are essential, to avoid problems later.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{chemformula} % Formula subscripts using \ch{}
\usepackage[T1]{fontenc} % Use modern font encodings
%\usepackage{todonotes}
\usepackage{todo}
%\usepackage{minted}
\usepackage{listings}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% If issues arise when submitting your manuscript, you may want to
%% un-comment the next line.  This provides information on the
%% version of every file you have used.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\listfiles

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional macros here.  Please use \newcommand* where
%% possible, and avoid layout-changing macros (which are not used
%% when typesetting).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand*\mycommand[1]{\texttt{\emph{#1}}}
\definecolor{codegray}{gray}{0.9}
\newcommand{\codeinline}[1]{\colorbox{codegray}{\texttt{#1}}}
%5\setcounter{secnumdepth}{3}
\renewcommand*{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S.\arabic{equation}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Meta-data block
%% ---------------
%% Each author should be given as a separate \author command.
%%
%% Corresponding authors should have an e-mail given after the author
%% name as an \email command. Phone and fax numbers can be given
%% using \phone and \fax, respectively; this information is optional.
%%
%% The affiliation of authors is given after the authors; each
%% \affiliation command applies to all preceding authors not already
%% assigned an affiliation.
%%
%% The affiliation takes an option argument for the short name.  This
%% will typically be something like "University of Somewhere".
%%
%% The \altaffiliation macro should be used for new address, etc.
%% On the other hand, \alsoaffiliation is used on a per author basis
%% when authors are associated with multiple institutions.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{Jitai Yang}  
%	Zexing Qu , Hui Li
\affiliation[jlu]
{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}
\author{Ke Li}  
%	Zexing Qu , Hui Li
\affiliation[jlu]
{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}
\author{Jia Liu}  
%	Zexing Qu , Hui Li
\affiliation[jlu]
{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}
\author{Jia Nie}  
%	Zexing Qu , Hui Li
\affiliation[jlu]
{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}

\author{Hui Li}
\affiliation{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}
\email{ Prof_huili@jlu.edu.cn}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The document title should be given as usual. Some journals require
%% a running title from the author: this should be supplied as an
%% optional argument to \title.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\title[An \textsf{achemso} demo]
  {Supporting Information for: A Rotational/Roto-translational Constraint Method for Condensed Matter}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Some journals require a list of abbreviations or keywords to be
%% supplied. These should be set up here, and will be printed after
%% the title and author information, if needed.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\abbreviations{IR,NMR,UV}
\keywords{American Chemical Society, \LaTeX}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The manuscript does not need to include \maketitle, which is
%% executed automatically.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{document}

\section{Theoretical derivation of roto-translational constraint}
The roto-translational constraint is discussed in this section. We use the center-of-mass coordinates in Eq.~(1) in the rotation-translation constraint too. In the rotation constraint, the center of mass changes with the motion, but in the roto-translational constraint, the center of mass is constant. The roto-translational positional constraint condition is
	\begin{equation}
	\boldsymbol{\chi}^{(r)} = 
	\begin{cases}
		\sum\limits_{a=1}^{n_a} m_a \mathbf{r}_a(t)=\mathbf{0}\\
		\sum\limits_{a=1}^{n_a} \mathbf{r}_a^0 \times m_a \mathbf{r}_a(t)=\mathbf{0}.
	\end{cases} \label{eq:rotTransCons}
\end{equation}
The velocity constraint condition is 
\begin{equation}
	\boldsymbol{\chi}^{(v)} = 
	\begin{cases}
		\sum\limits_{a=1}^{n_a} m_a \mathbf{v}_a(t)=\mathbf{0}\\
		\sum\limits_{a=1}^{n_a} \mathbf{r}_a^0 \times m_a \mathbf{v}_a(t)=\mathbf{0}.
	\end{cases}\label{eq:rotTransCondV}
\end{equation}

Multiply both sides of Eq.~(5) by $m_a$ and sum over atoms, then consider Eq.~(6)
\begin{equation}
	\begin{cases}
		\sum^{n_a}\limits_{a=1}  m_a\mathbf{r}_a(t+\delta t)=
		\sum^{n_a}\limits_{a=1} 
		[ m_a\mathbf{r}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t^2  \mathbf{g}_a^{(\mathrm{r})}(t)]\\
		\sum^{n_a}\limits_{a=1}  \bold r_a^0 \times m_a\mathbf{r}_a(t+\delta t)=
		\sum^{n_a}\limits_{a=1} \bold r_a^0 \times 
		[ m_a\mathbf{r}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t^2  \mathbf{g}_a^{(\mathrm{r})}(t)].
	\end{cases}
	\label{eq:consrtMid0}
\end{equation}
The left side of Eq.~(\ref{eq:consrtMid0}) is the roto-tranlational condition and is always zero, so
\begin{equation}
	\begin{cases}
		\sum^{n_a}\limits_{a=1} 
		[ m_a\mathbf{r}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t^2  \mathbf{g}_a^{(\mathrm{r})}(t)]= \bold{0}\\
		\sum^{n_a}\limits_{a=1} \bold r_a^0 \times 
		[ m_a\mathbf{r}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t^2  \mathbf{g}_a^{(\mathrm{r})}(t)]= \bold{0}.
	\end{cases}
	\label{eq:consrtMid}
\end{equation}
	From Eq.~(\ref{eq:rotTransCons}), three components of the constraint force is 
\begin{equation}
	\begin{aligned}
		&g_{a,x}^{(r)} = -\sum_{i=1}^{n_r} \lambda_i^{(r)} \frac{\partial \chi_i^{(r)}}{\partial x_a}
		=m_a\left(-\lambda_1^{(r)}- Z_a\lambda_5^{(r)}+ Y_a\lambda_6^{(r)}\right), \\
		&g_{a,y}^{(r)} = -\sum_{i=1}^{n_r} \lambda_i^{(r)} \frac{\partial \chi_i^{(r)}}{\partial y_a}
		=m_a\left(-\lambda_2^{(r)} + Z_a\lambda_4^{(r)} -X_a\lambda_6^{(r)} \right), \\
		& g_{a,z}^{(r)} = -\sum_{i=1}^{n_r} \lambda_i^{(r)} \frac{\partial \chi_i^{(r)}}{\partial z_a}
		=m_a\left(-\lambda_3^{(r)} -Y_a\lambda_4^{(r)} +X_a\lambda_5^{(r)} \right).
	\end{aligned}\label{eq:consrtFR}
\end{equation}
Subscripts 1--3 correspond to translation, and subscripts 4--6 correspond to rotation. Define 
	\begin{equation}
	\mathbf{c}^{(r)}= 
	\begin{cases}
		\sum\limits_{a=1}^{n_a} m_a\mathbf{r}_a^\prime(t+\delta t)
		\\
		\sum\limits_{a=1}^{n_a} \mathbf{r}_a^0 \times m_a\mathbf{r}_a^\prime(t+\delta t),
	\end{cases} \label{eq:consrtCR}
\end{equation}
Substitute Eq.~(\ref{eq:consrtFR}) and Eq.~(\ref{eq:consrtCR}) into Eq.~(\ref{eq:consrtMid}), we can get equations
	\begin{equation}
	\begin{cases}
		\mathbf{c}_1^{(r)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t^2
		\left(-\lambda_1^{(r)}- Z_a\lambda_5^{(r)}+ Y_a\lambda_6^{(r)}\right) =0 \\
		\mathbf{c}_2^{(r)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t^2\left(-\lambda_2^{(r)} + Z_a\lambda_4^{(r)} -X_a\lambda_6^{(r)} \right)=0  \\
		\mathbf{c}_3^{(r)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t^2\left(-\lambda_3^{(r)} -Y_a\lambda_4^{(r)} +X_a\lambda_5^{(r)} \right)=0 
		\\
		\mathbf{c}_4^{(r)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t^2
		\left(\;\;\;
		Z_a \lambda_2^{(r)} - Y_a\lambda_3^{(r)}
		-\left(Y_a^2 +Z_a^2\right) \lambda_4^{(r)}
		+ X_aY_a \lambda_5^{(r)}
		+ X_aZ_a \lambda_6^{(r)}\right) =0 \\
		
		\mathbf{c}_5^{(r)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t^2
		\left(
		-Z_a\lambda_1^{(r)} + X_a\lambda_3^{(r)}
		+ X_aY_a \lambda_4^{(r)}
		-\left(X_a^2 +Z_a^2\right) \lambda_5^{(r)}
		+ Y_aZ_a \lambda_6^{(r)}\right)  = 0 \\
		
		\mathbf{c}_6^{(r)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t^2
		\left(\;\;\,
		Y_a\lambda_1^{(r)} - X_a\lambda_2^{(r)}
		+X_a Z_a \lambda_4^{(r)}
		+Y_aZ_a \lambda_5^{(r)}
		-\left(X_a^2 +Y_a^2\right)  \lambda_6^{(r)}\right) = 0.
	\end{cases}
\end{equation}
In matrix form is
\begin{equation} 
	\begin{aligned}
		&\mathbf{c}^{(r)} + \boldsymbol{\Theta}^{(r)}\boldsymbol\lambda^{(r)}= \mathbf{0},\\
		%\mathbf{\Theta}^{(r)}\boldsymbol\lambda^{(r)}&= -\mathbf{c}^{(r)}\\
		&\boldsymbol{\lambda}^{(r)}= 
		-\left(\boldsymbol{\Theta}^{(r)} \right)^{-1} \mathbf{c}^{(r)}.
	\end{aligned} \label{eq:consrSolve1}
\end{equation}
Then we can solve all Lagrange multipliers $ \boldsymbol\lambda^{(r)} $. From Eq.~(\ref{eq:consrtFR}) and Eq.~(5) we can get constraint force and constrained positions at the next time step $\mathbf{r}_a(t+\delta t )$.

Similarly for velocity part of Velocity Verlet integrator, we have
	\begin{equation}
	\begin{cases}
		\sum\limits_{a=1}^{n_a}  m_a \mathbf{v}_a(t+\delta t)
		=\sum\limits_{a=1}^{n_a} \left[m_a \mathbf{v}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t\, \mathbf{g}_a^{(\mathrm{v})}(t + \delta t)\right]
		\\
		\sum\limits_{a=1}^{n_a} \mathbf{r}_a^0 \times m_a \mathbf{v}_a(t+\delta t)
		=\sum\limits_{a=1}^{n_a} \mathbf{r}_a^0 \times\left[m_a \mathbf{v}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t\, \mathbf{g}_a^{(\mathrm{v})}(t + \delta t)\right].
	\end{cases}
	\label{eq:consrtvMid0}
\end{equation}
From velocity constraint condition
	\begin{equation}
	\begin{cases}
		\sum\limits_{a=1}^{n_a} \left[m_a \mathbf{v}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t \,\mathbf{g}_a^{(\mathrm{v})}(t + \delta t)\right] = \mathbf{0}
		\\
		\sum\limits_{a=1}^{n_a} \mathbf{r}_a^0 \times\left[m_a \mathbf{v}_a^{\prime}(t+\delta t)+\frac{1}{2}\delta t \,\mathbf{g}_a^{(\mathrm{v})}(t + \delta t)\right] = \mathbf{0}.
	\end{cases}
	\label{eq:consrtvMid}
\end{equation}
The constraint force for velocity is
	\begin{equation}
	\begin{aligned}
		&g_{a,x}^{(v)} = -\sum_{i=1}^{n_r} \lambda_i^{(v)} \frac{\partial \chi_i^{(v)}}{\partial v_{a,x}}
		=m_a\left(-\lambda_1^{(v)}- Z_a\lambda_5^{(v)}+ Y_a\lambda_6^{(v)}\right), \\
		&g_{a,y}^{(v)} = -\sum_{i=1}^{n_r} \lambda_i^{(v)} \frac{\partial \chi_i^{(v)}}{\partial v_{a,y}}
		=m_a\left(-\lambda_2^{(v)} + Z_a\lambda_4^{(v)} -X_a\lambda_6^{(v)} \right), \\
		& g_{a,y}^{(v)} = -\sum_{i=1}^{n_r} \lambda_i^{(v)} \frac{\partial \chi_i^{(v)}}{\partial v_{a,z}}
		=m_a\left(-\lambda_3^{(v)} -Y_a\lambda_4^{(v)} +X_a\lambda_5^{(v)} \right).
	\end{aligned}\label{eq:consrtFV}
\end{equation}
Define
\begin{equation}
	\mathbf{c}^{(v)}= 
	\begin{cases}
		\sum\limits_{a=1}^{n_a} m_a\mathbf{v}_a^\prime(t+\delta t)
		\\
		\sum\limits_{a=1}^{n_a} \mathbf{r}_a^0 \times m_a\mathbf{v}_a^\prime(t+\delta t),
	\end{cases}
\end{equation}
We can get equations
\begin{equation}
	\begin{cases}
		\mathbf{c}_1^{(v)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t
		\left(-\lambda_1^{(v)}- Z_a\lambda_5^{(v)}+ Y_a\lambda_6^{(v)}\right) =0 \\
		\mathbf{c}_2^{(v)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t\left(-\lambda_2^{(v)} + Z_a\lambda_4^{(v)} -X_a\lambda_6^{(v)} \right)=0  \\
		\mathbf{c}_3^{(v)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t\left(-\lambda_3^{(v)} -Y_a\lambda_4^{(v)} +X_a\lambda_5^{(v)} \right)=0 
		\\
		\mathbf{c}_4^{(v)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t
		\left( \;\;\;
		Z_a \lambda_2^{(v)} - Y_a\lambda_3^{(v)}
		-\left(Y_a^2 +Z_a^2\right) \lambda_4^{(v)}
		+ X_aY_a \lambda_5^{(v)}
		+ X_aZ_a \lambda_6^{(v)}\right) =0 \\
		
		\mathbf{c}_5^{(v)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t
		\left(
		-Z_a\lambda_1^{(v)} + X_a\lambda_3^{(v)}
		+ X_aY_a \lambda_4^{(v)}
		-\left(X_a^2 +Z_a^2\right) \lambda_5^{(v)}
		+ Y_aZ_a \lambda_6^{(v)}\right)  = 0 \\
		
		\mathbf{c}_6^{(v)} +\sum\limits_{a=1}^{n_a} \frac{1}{2} m_a\delta t
		\left(\;\;\, 
		Y_a\lambda_1^{(v)} - X_a\lambda_2^{(v)}
		+X_a Z_a \lambda_4^{(v)}
		+Y_aZ_a \lambda_5^{(v)}
		-\left(X_a^2 +Y_a^2\right)  \lambda_6^{(v)}\right) = 0 
	\end{cases}
\end{equation}
In matrix form is
\begin{equation}
	\begin{aligned}
		&\mathbf{c}^{(v)} + \boldsymbol{\Theta}^{(v)}\boldsymbol\lambda^{(v)}= \mathbf{0},\\
		%\mathbf{\Theta}^{(v)}\boldsymbol\lambda^{(v)}&= -\mathbf{c}^{(v)} \\
		&\boldsymbol{\lambda}^{(v)}= 
		-\left(\boldsymbol{\Theta}^{(v)} \right)^{-1} \mathbf{c}^{(v)}.
		\label{eq:consrVend}
	\end{aligned}
\end{equation}
Then $\mathbf{\lambda}_a^{(v)}, \,\mathbf{g}_a^{(v)}$and the next step velocity $\mathbf{v}_a(t+\delta t)$  are solved. 
At the next step, we compute all the Lagrange multipliers, constrained positions, and constrained velocities again, then loop until the end of MD. 
\section{Force field molecular dynamics(FFMD) results}
\begin{figure}[hbtp]
	\centering
	\includegraphics[width=.5\textwidth]{rc_mm_nve.png} \\
	%\includegraphics{md_flowchart.pdf} \\
	\caption{Conserved quantity(Cons.~Qty.), potential(Pot.), and temperature(Temp.) fluctuation of the FFMD trajectory of NVE ensemble with/without rotational constraints(Const./Regular). \label{fig:rtc_qm_nvt}}
\end{figure}
\begin{figure}[hbtp]
	\centering
	\includegraphics[width=.5\textwidth]{rc_mm_nvt.png} \\
	%\includegraphics{md_flowchart.pdf} \\
	\caption{Conserved quantity(Cons.~Qty.), potential(Pot.), and temperature(Temp.) fluctuation of the FFMD trajectory of NVT ensemble with/without rotational constraints(Const./Regular). \label{fig:rtc_qm_nvt}}
\end{figure}
\begin{figure}[hbtp]
	\centering
	\includegraphics[width=.5\textwidth]{rtc_mm_nve.png} \\
	%\includegraphics{md_flowchart.pdf} \\
	\caption{Conserved quantity(Cons.~Qty.), potential(Pot.), and temperature(Temp.) fluctuation of the FFMD trajectory of NVE ensemble with/without roto-translational constraints(Const./Regular). \label{fig:rtc_qm_nvt}}
\end{figure}
\begin{figure}[hbtp]
	\centering
	\includegraphics[width=.5\textwidth]{rtc_mm_nvt.png} \\
	%\includegraphics{md_flowchart.pdf} \\
	\caption{Conserved quantity(Cons.~Qty.), potential(Pot.), and temperature(Temp.) fluctuation of the FFMD trajectory of NVT ensemble with/without roto-translational constraints(Const./Regular). \label{fig:rtc_qm_nvt}}
\end{figure}

\section{Program implementation}
\subsection{Basic usage}
We implemented the program in a homebrew version of CP2K v8.2 package.
%, so it can be used by science community. 
The basic usage of the program can be shown in a sample input file:
\begin{lstlisting}[basicstyle=\linespread{1.}\footnotesize,numbers=left, tabsize=2, linewidth= \linewidth]
	...
	&COORD !Cartesian coordinates of system
	N  -0.00000000    0.00000000   -0.09999998  M1
	H   0.00000000    0.95223715    0.23666663  M1
	H   0.82466156   -0.47611858    0.23666663  M1
	H  -0.82466156   -0.47611858    0.23666663  M1
	N   1.61846237    3.12648673    1.12207349  M2
	H   1.61846237    4.07872389    1.45874010  M2
	H   2.44312393    2.65036816    1.45874010  M2
	H   0.79380080    2.65036816    1.45874010  M2
	N  -0.94386640   -1.51381415    2.30701324  M3
	H  -0.94386640   -0.56157700    2.64367985  M3
	H  -0.11920484   -1.98993273    2.64367985  M3
	H  -1.76852797   -1.98993273    2.64367985  M3
	&END
	...	
	&CONSTRAINT !Constraint settings
	CONSTRAINT_INIT T
	&ROTC !Rotational/roto-translational constraint settings
	MOLNAME M1
	ATOMS 1 2 3 4
	POSITIONS0  [ANGSTROM] -0.00000000    0.00000000   -0.09999998  0.00000000    0.95223715    0.23666663  0.82466156   -0.47611858    0.23666663  -0.82466156   -0.47611858    0.23666663
	&END ROTC
	&END CONSTRAINT
\end{lstlisting}
In this file we fixed the rotation of one ammonia molecule which named as M1, and the other two ammonia molecules M2 and M3 are free of constraints.
Only related text in the input file is shown. Different input blocks are divided by symbol \&. Lines 2--15 are coordinates of the system. The first column is the elements of atoms, the followed three columns are the Cartesian coordinates in Angstrom. The last column is the molecule names which are defined as M1, M2, and M3 in the file. Lines 17--24 are settings for the constraints. Lines 19--23 correspond to the ``ROTC'' block which controls the rotational constraints. ``MOLNAME M1'' indicates the name which will be constrained is M1. ``ATOMS 1 2 3 4'' indicates atoms 1--4 in M1 will be constrained. ``POSITIONS0 ...'' is the rotational reference coordinates at Cartesian coordinates in sequence $(x_1, y_1, z_1, x_2, y_2, z_2, x_3, y_3, z_3, ...)$, the unit is Angstrom. ``POSITIONS0 ...'' will be transferred to the COM coordinates automatically in the program, which corresponds to the rotational reference coordinates $(X_1, Y_1, Z_1, X_2, Y_2, Z_2, \dots, X_a, Y_a, Z_a)$ in the Eq.(9).
The usage of  roto-translational constraint algorithm is same as rotational constraint, the algorithm is implemented in another homebrew version of CP2K v8.2.
%The roto-translational constraint algorithm is implemented in another homebrew version of CP2K v8.2 and the usage is same as rotational constraint.
%For other detailed settings, please refer to the CP2K manual. 
%There are some disadvantages with our program: no linear molecule are allowed in the constraints; if there are multiple constrained molecules, they must have same atom numbers; CP2K source code is big. Degrees of freedom and dynamic integration have close relation with constraints. So we cannot insure those untested functions can be used with rotational/roto-translational constraint.
\subsection{Center-of-mass definition with periodic boundary condition}
Users should note that the definition of the rotational reference center is not unique when using periodic boundary conditions.  As shown in Fig.~\ref{fig:consPbc}, the box in the figure represents the simulation box with the periodic boundary, A and B denote two atoms close to the boundary of the box, and A$^\prime$ denotes the image of atom A due to periodicity. If the size of the molecule AB is comparable to the size of the box, as in Fig.~\ref{fig:consPbc}(a), its center of mass, i.e., the rotational reference center, will be  at a point O halfway between A and B. If the molecule AB is smaller than half the length of the box, as in Fig.~\ref{fig:consPbc}(b), the rotational reference center will be at the point O$^\prime$ between A$^\prime$ and B. Even if we directly define the two atoms A and B as belonging to the same molecule in the input file, we still cannot avoid this ambiguity, so we use Cartesian coordinates to distinguish the two different cases.  In CP2K, as long as ``CENTER\_COORDINATES'' is set as False or default, the coordinates in the input file will be entered as they are, then we can deal with this question automatically by the program. 
If the molecule corresponds to the case in Fig.~\ref{fig:consPbc}(a), the coordinates of atoms A and B can be defined directly, on the contrary, if the molecule corresponds to the case in Fig.~\ref{fig:consPbc}(b), then the coordinates of A$^\prime$ and B should be defined, instead of the coordinates of A and B.
\begin{figure}[hbtp]
	\centering
	\includegraphics{cons_pbc_problem.pdf} \\
	%\includegraphics{md_flowchart.pdf} \\
	\caption{Two different rotational reference center definitions with periodic boundary condition: (a) the reference center is inside the box; (b) the reference center is ouside the box. \label{fig:consPbc}}
\end{figure}
\end{document}


==> anc/SI/acs-SI.bib <==
This is an auxiliary file used by the `achemso' bundle.
This file may safely be deleted. It will be recreated as required.
 
@Control{achemso-control,
  ctrl-article-title  = "yes",
  ctrl-chapter-title  = "no",
  ctrl-doi            = "no",
  ctrl-etal-number    = "0",
  ctrl-etal-firstonly = "yes",
}


